A Deeper Look at Leo IV: Star Formation History and Extended Structure

We present MMT/Megacam imaging of the Leo~IV dwarf galaxy in order to investigate its structure and star formation history, and to search for signs of association with the recently discovered Leo~V satellite. Based on parameterized fits, we find that Leo~IV is round, with $\epsilon < 0.23$ (at the 68\% confidence limit) and a half-light radius of $r_{h} \simeq 130$ pc. Additionally, we perform a thorough search for extended structures in the plane of the sky and along the line of sight. We derive our surface brightness detection limit by implanting fake structures into our catalog with stellar populations identical to that of Leo~IV. We show that we are sensitive to stream-like structures with surface brightness $\mu_{r}\lesssim29.6$ mag arcsec$^{-2}$, and at this limit, we find no stellar bridge between Leo IV (out to a radius of $\sim$0.5 kpc) and the recently discovered, nearby satellite Leo V. Using the color magnitude fitting package StarFISH, we determine that Leo~IV is consistent with a single age ($\sim$14 Gyr), single metallicity ($[Fe/H]\sim-2.3$) stellar population, although we can not rule out a significant spread in these value. We derive a luminosity of $M_{V}=-5.5\pm0.3$. Studying both the spatial distribution and frequency of Leo~IV's 'blue plume' stars reveals evidence for a young ($\sim$2 Gyr) stellar population which makes up $\sim$2\% of its stellar mass. This sprinkling of star formation, only detectable in this deep study, highlights the need for further imaging of the new Milky Way satellites along with theoretical work on the expected, detailed properties of these possible 'reionization fossils'.

==> mksmaller.sh <==
rm -f *gif


rm -f f1.eps;cp ../revision2/f1.eps .
convert f1.eps f1.gif
convert f1.gif f1new.eps
mv f1new.eps f1.eps

rm -f f2.eps;cp ../revision2/f2.eps .
convert f2.eps f2.gif
convert f2.gif f2new.eps
mv f2new.eps f2.eps

rm -f f3.eps; cp ../revision2/f3.eps .
convert f3.eps f3.gif
convert f3.gif f3new.eps
mv f3new.eps f3.eps

rm -f f4a.eps; cp ../revision2/f4a.eps .
convert -colorspace gray f4a.eps f4a_gray.eps
mv f4a_gray.eps f4a.eps
convert f4a.eps f4a.gif
convert f4a.gif f4anew.eps
mv f4anew.eps f4a.eps

rm -f f4b.eps; cp ../revision2/f4b.eps .
convert -colorspace gray f4b.eps f4b_gray.eps
mv f4b_gray.eps f4b.eps
convert f4b.eps f4b.gif
convert f4b.gif f4bnew.eps
mv f4bnew.eps f4b.eps

rm -f f4c.eps; cp ../revision2/f4c.eps .
convert -colorspace gray f4c.eps f4c_gray.eps
mv f4c_gray.eps f4c.eps
convert f4c.eps f4c.gif
convert f4c.gif f4cnew.eps
mv f4cnew.eps f4c.eps

rm -f f5.eps; cp ../revision2/f5.eps .
convert f5.eps f5.gif
convert f5.gif f5new.eps
mv f5new.eps f5.eps

rm -f f6.eps; cp ../revision2/f6.eps .
convert f6.eps f6.gif
convert f6.gif f6new.eps
mv f6new.eps f6.eps

rm -f f7a.eps; cp ../revision2/f7a.eps .
convert f7a.eps f7a.gif
convert f7a.gif f7anew.eps
mv f7anew.eps f7a.eps

rm -f f7b.eps; cp ../revision2/f7b.eps .
convert f7b.eps f7b.gif
convert f7b.gif f7bnew.eps
mv f7bnew.eps f7b.eps

rm -f f8a.eps; cp ../revision2/f8a.eps .
convert f8a.eps f8a.gif
convert f8a.gif f8anew.eps
mv f8anew.eps f8a.eps

rm -f f8b.eps; cp ../revision2/f8b.eps .
convert f8b.eps f8b.gif
convert f8b.gif f8bnew.eps
mv f8bnew.eps f8b.eps

rm -f f8c.eps; cp ../revision2/f8c.eps .
convert f8c.eps f8c.gif
convert f8c.gif f8cnew.eps
mv f8cnew.eps f8c.eps

rm -f f8d.eps; cp ../revision2/f8d.eps .
convert f8d.eps f8d.gif
convert f8d.gif f8dnew.eps
mv f8dnew.eps f8d.eps

rm -f f8e.eps; cp ../revision2/f8e.eps .
convert f8e.eps f8e.gif
convert f8e.gif f8enew.eps
mv f8enew.eps f8e.eps

rm -f f9.eps; cp ../revision2/f9.eps .
convert f9.eps f9.gif
convert f9.gif f9new.eps
mv f9new.eps f9.eps



rm -f *gif

rm -f astroph.tar*
rm -f ms.pdf
rm -f ms.ps
rm -f *~*
rm -f field_table.tex
    rm -f dolatex.sh
rm -f apj-jour.bib
rm -f mybib.bib
rm -f ms.aux
rm -f ms.blg
rm -f ms.dvi
rm -f ms.log
tar cvf astroph.tar .
gzip astroph.tar

